The Kodaira dimension and minimal models of $\mathcal{A}_6$

We prove that the moduli space $\mathcal{A}_6$ of principally polarized abelian sixfolds has Kodaira dimension zero, determining the remaining case in the Kodaira classification of the spaces $\mathcal{A}_g$. More precisely, every nonzero scalar Siegel modular form of genus six, weight $k$ and positive boundary order $b$ satisfies $k\geq 7b$, with equality precisely for powers of the weight-fourteen harmonic theta series of Dittmann, Salvati Manni and Scheithauer. The canonical ring is therefore a polynomial ring on one generator of degree two. We also prove numerical dimension zero and construct the unique projective $\mathbb{Q}$-factorial terminal minimal model. Its Picard number is one and its canonical divisor has order two. The perfect cone compactification is a Mori dream space, and the birational automorphism group of $\mathcal{A}_6$ is trivial. The proof combines normal vanishing on the Prym locus, polar intersections on abelian boundary fibers, and an exact theta calculation. A discrepancy estimate recovers the modular open subset from the minimal model.

==> ancillary/certificate.py <==
"""A finite-field certificate for the even 4Theta kernel and tangent plane.

Requirements: Python >= 3.8 and NumPy.  No saved proof data are read.

THEORETICAL INPUT: the known nonzero phi_2(F14) and elliptic valence
imply that all 528-minors of the integral theta-jet matrix vanish
identically.  Characteristic-zero lifting uses its integral maximal
cofactors, NOT a lift of the normalized modular kernel.  See
Section 4 of the accompanying paper for the cofactor lemma and the
passage from this finite certificate to characteristic zero.

The integer enumeration and modular matrix operations are exact.
No rational matrix library or floating-point calculation is used.
"""

from pathlib import Path
import hashlib
import itertools
import json
import math
import time
import numpy as np

PRIME = 101
Q = np.array([[9, 1, 0, -1, 2], [1, 10, 2, 1, -1],
              [0, 2, 11, -2, 1], [-1, 1, -2, 12, 0],
              [2, -1, 1, 0, 13]], dtype=np.int64)
PLANE = np.array([[16, 2, 4, 5, 4], [16, 17, 12, 1, 2],
                  [7, 9, 12, 10, 6]], dtype=np.int64)


def monomials(variables, degree):
    if variables == 1:
        return [(degree,)]
    return [(i,) + a for i in range(degree + 1)
            for a in monomials(variables - 1, degree - i)]


def small_determinant(A):
    """Fraction-free Bareiss elimination for positive definite matrices."""
    B = [[int(x) for x in row] for row in A]
    previous = 1
    for k in range(len(B) - 1):
        pivot = B[k][k]
        assert pivot != 0
        for i in range(k + 1, len(B)):
            for j in range(k + 1, len(B)):
                numerator = pivot * B[i][j] - B[i][k] * B[k][j]
                assert numerator % previous == 0
                B[i][j] = numerator // previous
        for i in range(k + 1, len(B)):
            B[i][k] = 0
        previous = pivot
    return B[-1][-1]


def pivot_minor(A):
    """Select independent original rows and columns by modular row reduction."""
    B = A.copy() % PRIME
    n, m = B.shape
    labels, columns, r = list(range(n)), [], 0
    for c in range(m):
        positions = np.flatnonzero(B[r:, c])
        if not len(positions):
            continue
        i = r + int(positions[0])
        B[[r, i]] = B[[i, r]]
        labels[r], labels[i] = labels[i], labels[r]
        B[r] = B[r] * pow(int(B[r, c]), -1, PRIME) % PRIME
        factors = B[:, c].copy()
        factors[r] = 0
        B = (B - factors[:, None] * B[r]) % PRIME
        columns.append(c)
        r += 1
        if r == min(n, m):
            break
    return labels[:r], columns


def inverse(A):
    n = len(A)
    W = np.concatenate((A % PRIME, np.eye(n, dtype=np.int64)), axis=1)
    for c in range(n):
        i = c + int(np.flatnonzero(W[c:, c])[0])
        W[[c, i]] = W[[i, c]]
        W[c] = W[c] * pow(int(W[c, c]), -1, PRIME) % PRIME
        factors = W[:, c].copy()
        factors[c] = 0
        W = (W - factors[:, None] * W[c]) % PRIME
    result = W[:, n:]
    assert np.array_equal(result @ A % PRIME, np.eye(n, dtype=np.int64))
    return result


def schur(A):
    """Eliminate a unit block over F_101[[t]], at the available precision."""
    rr, cc = pivot_minor(A[0])
    r = len(cc)
    if r == 0:
        return 0, A, list(range(A.shape[2])), None, rr, cc
    rows = rr + [i for i in range(A.shape[1]) if i not in set(rr)]
    cols = cc + [i for i in range(A.shape[2]) if i not in set(cc)]
    T = A[:, rows, :][:, :, cols]
    U, V = T[:, :r, :r], T[:, :r, r:]
    W, S = T[:, r:, :r], T[:, r:, r:].copy()
    inv = inverse(U[0])
    Y = np.zeros_like(V)
    for n in range(len(A)):
        rhs = V[n].copy()
        for i in range(1, n + 1):
            rhs = (rhs - U[i] @ Y[n - i]) % PRIME
        Y[n] = inv @ rhs % PRIME
        for i in range(n + 1):
            S[n] = (S[n] - W[i] @ Y[n - i]) % PRIME
    assert not np.any(S[0])
    return r, S, cols, Y, rr, cc


def main():
    started = time.time()
    theta_precision, radius, norm_cutoff = 14, 5, 252
    bound = min(int(Q[i, i] - sum(abs(Q[i, j]) for j in range(5) if j != i))
                for i in range(5))
    assert bound == 5
    determinant = small_determinant(Q)
    cofactors = [small_determinant([[Q[j, k] for k in range(5) if k != i]
                                   for j in range(5) if j != i]) for i in range(5)]
    assert determinant == 130217
    assert cofactors == [15470, 14206, 12976, 11559, 10653]
    # Completing the square gives x^t Q x >= x_i^2/(Q^{-1})_ii.
    outside_num, outside_den = determinant * (radius + 1)**2, max(cofactors)
    assert outside_num > norm_cutoff * outside_den
    common = math.gcd(outside_num, outside_den)
    outside_bound = str(outside_num // common) + '/' + str(outside_den // common)
    tails = np.array(list(itertools.product(range(-radius, radius + 1), repeat=4)),
                     dtype=np.int64)
    vectors, norms = [], []
    for first in range(-radius, radius + 1):
        v = np.column_stack((np.full(len(tails), first, dtype=np.int64), tails))
        d = np.sum((v @ Q) * v, axis=1)
        select = d <= norm_cutoff
        vectors.append(v[select])
        norms.append(d[select])
    vectors, norms = np.vstack(vectors), np.concatenate(norms)
    cosets = (vectors % 4) @ (4**np.arange(5))
    minima = np.full(1024, 141, dtype=np.int64)
    np.minimum.at(minima, cosets, norms)
    assert int(max(minima)) <= 140
    opposite = np.array([sum((-(c // 4**i % 4)) % 4 * 4**i for i in range(5))
                         for c in range(1024)])
    assert np.array_equal(minima, minima[opposite])
    representatives = [c for c in range(1024) if c <= opposite[c]]
    column = {c: i for i, c in enumerate(representatives)}
    assert len(representatives) == 528
    assert np.all((norms - minima[cosets]) % 8 == 0)
    exponents = (norms - minima[cosets]) // 8
    keep = np.array([(c in column) and e <= theta_precision
                     for c, e in zip(cosets, exponents)])
    v, e = vectors[keep], exponents[keep]
    c = np.array([column[x] for x in cosets[keep]])
    alpha = [a for d in range(0, 9, 2) for a in monomials(5, d)]
    A = np.zeros((15, len(alpha), 528), dtype=np.int64)
    for row, a in enumerate(alpha):
        values = np.prod(np.array([v[:, i]**a[i] for i in range(5)]), axis=0)
        assert int(np.max(abs(values))) * len(v) < 2**63
        np.add.at(A[:, row], (e, c), values)
    A %= PRIME
    print('Integral enumeration and modular theta matrix complete.', flush=True)

    B, stages, profile, selections, exponent = A.copy(), [], [], [], 0
    while B.shape[2] > 1:
        shift = next(i for i, b in enumerate(B) if np.any(b))
        B, exponent = B[shift:], exponent + shift
        r, S, cols, Y, rr, cc = schur(B)
        assert 0 < r < B.shape[2]
        stages.append((r, cols, Y))
        profile.append([exponent, r, B.shape[2] - r])
        selections.append({'exponent': exponent, 'rows': rr, 'columns': cc})
        B = S
    assert profile == [[0, 504, 24], [1, 13, 11], [2, 7, 4], [3, 2, 2], [5, 1, 1]]
    assert not np.any(B)
    precision = min(len(Y) for _, _, Y in stages)
    assert precision == 10
    K = np.zeros((precision, 1), dtype=np.int64)
    K[0, 0], free = 1, 0
    for r, cols, Y in reversed(stages):
        top = np.zeros((precision, r), dtype=np.int64)
        for n in range(precision):
            for i in range(n + 1):
                top[n] = (top[n] - Y[i] @ K[n - i]) % PRIME
        temp = np.concatenate((top, K), axis=1)
        K = np.zeros_like(temp)
        K[:, cols] = temp
        free = cols[r + free]
    assert free == 527 and K[0, free] == 1 and not np.any(K[1:, free])
    for n in range(precision):
        assert not np.any(sum(A[i] @ K[n - i] for i in range(n + 1)) % PRIME)

    # All polynomials have EVEN total degree.  One coset sum therefore
    # equals the jet of (theta_mu + theta_-mu)/2; no 1/2 is needed here.
    ternary10 = monomials(3, 10)
    H = np.zeros((precision, 66), dtype=np.int64)
    for vec, col, exp in zip(v, c, e):
        if exp >= precision:
            continue
        directions = PLANE @ vec % PRIME
        values = np.array([
            math.factorial(10) // math.prod(math.factorial(x) for x in a)
            * math.prod(pow(int(directions[j]), a[j], PRIME) for j in range(3))
            % PRIME for a in ternary10], dtype=np.int64)
        H[exp:] = (H[exp:] + K[:precision - exp, col, None] * values) % PRIME
    ternary9 = monomials(3, 9)
    index9 = {a: i for i, a in enumerate(ternary9)}
    partials = np.zeros((3, precision, 55), dtype=np.int64)
    for col, a in enumerate(ternary10):
        for j in range(3):
            if a[j]:
                b = list(a)
                b[j] -= 1
                partials[j, :, index9[tuple(b)]] = (
                    partials[j, :, index9[tuple(b)]] + a[j] * H[:, col]) % PRIME
    index25 = {a: i for i, a in enumerate(monomials(3, 25))}
    M = np.zeros((precision, 459, 351), dtype=np.int64)
    for j in range(3):
        for row, a in enumerate(monomials(3, 16)):
            for col, b in enumerate(ternary9):
                out = tuple(a[t] + b[t] for t in range(3))
                M[:, 153*j + row, index25[out]] = partials[j, :, col]
    digest = hashlib.sha256(M.astype('<i8').tobytes()).hexdigest()
    rank, degree, macaulay_profile, macaulay_selections = 0, 0, [], []
    while M.shape[2] and len(M):
        r, S, _, _, rr, cc = schur(M)
        rank += r
        macaulay_profile.append([degree, r, S.shape[2]])
        macaulay_selections.append({'exponent': degree, 'rows': rr, 'columns': cc})
        if not S.shape[2]:
            break
        M, degree = S[1:], degree + 1
    assert rank == 351 and degree == 9
    assert digest == '774a4e44ea268fcfc8269ffc7644ada614341453794c5f2500cf18483509db0e'
    result = {
        'prime': PRIME, 'Q': Q.tolist(), 'plane': PLANE.tolist(),
        'theta_precision': 14, 'kernel_precision': 9,
        'box_radius': radius, 'enumeration_cutoff': norm_cutoff,
        'Q_determinant': determinant, 'Q_diagonal_cofactors': cofactors,
        'outside_norm_lower_bound': str(outside_bound),
        'maximum_coset_minimum': int(max(minima)),
        'enumerated_lattice_vectors': len(vectors),
        'theta_shape': [791, 528], 'theta_profile': profile,
        'theta_minor_valuation': sum(a*r for a, r, _ in profile),
        'theta_pivot_selections': selections, 'free_column': free,
        'Macaulay_shape': [459, 351], 'Macaulay_degree': 25,
        'Macaulay_profile': macaulay_profile, 'Macaulay_rank': rank,
        'Macaulay_minor_valuation': sum(a*r for a, r, _ in macaulay_profile),
        'Macaulay_pivot_selections': macaulay_selections,
        'Macaulay_matrix_sha256': digest, 'elapsed_seconds': time.time() - started,
        'lifting': 'Integral maximal-cofactor kernel; no normalized-kernel lift is assumed.',
        'theoretical_input': 'All 528-minors vanish identically by phi_2(F14) and elliptic valence.'
    }
    Path(__file__).with_suffix('.json').write_text(json.dumps(result, indent=2) + '\n')
    print(json.dumps({k: v for k, v in result.items() if 'selections' not in k}, indent=2), flush=True)


if __name__ == '__main__':
    main()


==> ancillary/independent_certificate_check.py <==
"""Independent finite-precision verification of the theta certificate.

This is an optional second implementation, not the ancillary proof program.
It requires NumPy and python-flint.  It reads no files or data from the main
certificate.  Differences from that program:
  * pure-Python lattice enumeration and signed-permutation determinants;
  * FLINT constant-matrix row reduction and inversion;
  * block-Toeplitz rank and solution calculations after ONE unit projection,
    rather than recursive Schur-complement elimination;
  * interpolation at 66 triangular-grid points for the ternary tangent form,
    rather than multinomial coefficient expansion.

The exact global rank<=527 identity remains a theoretical input.  No finite
calculation can replace it.  The linear-system nullspace check below proves
uniqueness of the normalized kernel coefficients through degree 9 from the
available data through degree 14.
"""

from pathlib import Path
import hashlib
import itertools
import json
import math
import time
import numpy as np
from flint import nmod_mat

P = 101
Q = [[9, 1, 0, -1, 2], [1, 10, 2, 1, -1], [0, 2, 11, -2, 1],
     [-1, 1, -2, 12, 0], [2, -1, 1, 0, 13]]
PLANE = [[16, 2, 4, 5, 4], [16, 17, 12, 1, 2], [7, 9, 12, 10, 6]]


def determinant_by_permutations(M):
    total = 0
    for permutation in itertools.permutations(range(len(M))):
        inversions = sum(permutation[i] > permutation[j]
                         for i in range(len(M)) for j in range(i + 1, len(M)))
        total += (-1)**inversions * math.prod(M[i][permutation[i]] for i in range(len(M)))
    return total


def exponents(variables, degree):
    result = []
    for factors in itertools.combinations_with_replacement(range(variables), degree):
        result.append(tuple(factors.count(i) for i in range(variables)))
    return sorted(result)


def encode(coset):
    return sum(x * 4**i for i, x in enumerate(coset))


def to_flint(A):
    return nmod_mat(A.tolist(), P)


def from_flint(A):
    return np.array([[int(A[i, j]) for j in range(A.ncols())]
                     for i in range(A.nrows())], dtype=np.int64)


def pivot_columns(A):
    reduced, rank = A.rref()
    return [next(j for j in range(reduced.ncols()) if reduced[i, j])
            for i in range(rank)]


def unit_projection(series):
    """Remove just the constant-rank block, with FLINT selecting/inverting it.

    Later computations use ordinary block-Toeplitz matrices; this function
    is never iterated on its own output.
    """
    constant = to_flint(series[0])
    pc = pivot_columns(constant)
    pr = pivot_columns(constant.transpose())
    assert len(pr) == len(pc)
    r = len(pc)
    rr = pr + [i for i in range(series.shape[1]) if i not in set(pr)]
    cc = pc + [j for j in range(series.shape[2]) if j not in set(pc)]
    B = series[:, rr, :][:, :, cc]
    U, V = B[:, :r, :r], B[:, :r, r:]
    W, Z = B[:, r:, :r], B[:, r:, r:]
    inverse = from_flint(to_flint(U[0]).inv())
    assert np.array_equal(inverse @ U[0] % P, np.eye(r, dtype=np.int64))
    Y = np.zeros_like(V)
    for n in range(len(series)):
        rhs = V[n].copy()
        for j in range(n):
            rhs = (rhs - U[n - j] @ Y[j]) % P
        Y[n] = inverse @ rhs % P
    # Verify the solved polynomial identity independently of its recurrence.
    for n in range(len(series)):
        assert not np.any((sum(U[j] @ Y[n - j] for j in range(n + 1)) - V[n]) % P)
    residual = np.stack([
        (Z[n] - sum(W[j] @ Y[n - j] for j in range(n + 1))) % P
        for n in range(len(series))])
    assert not np.any(residual[0])
    return r, residual, Y, cc


def toeplitz(series, precision):
    nr, nc = series.shape[1:]
    T = np.zeros((precision * nr, precision * nc), dtype=np.int64)
    for output_degree in range(precision):
        for input_degree in range(output_degree + 1):
            T[output_degree * nr:(output_degree + 1) * nr,
              input_degree * nc:(input_degree + 1) * nc] = series[output_degree - input_degree]
    return T


def main():
    started = time.time()
    det = determinant_by_permutations(Q)
    diagonal_cofactors = [determinant_by_permutations(
        [[Q[j][k] for k in range(5) if k != i] for j in range(5) if j != i])
        for i in range(5)]
    assert det == 130217
    assert diagonal_cofactors == [15470, 14206, 12976, 11559, 10653]
    assert 36 * det > 252 * max(diagonal_cofactors)
    assert determinant_by_permutations([row[:3] for row in PLANE]) == 1420

    points, minima, small_minima = [], {}, {}
    for vector in itertools.product(range(-5, 6), repeat=5):
        norm = sum(Q[i][i] * vector[i]**2 for i in range(5))
        norm += 2 * sum(Q[i][j] * vector[i] * vector[j]
                        for i in range(5) for j in range(i + 1, 5))
        if norm > 252:
            continue
        coset = tuple(x % 4 for x in vector)
        minima[coset] = min(norm, minima.get(coset, norm))
        if all(abs(x) <= 2 for x in vector):
            small_minima[coset] = min(norm, small_minima.get(coset, norm))
        points.append((vector, coset, norm))
    assert len(points) == 14815
    assert len(minima) == len(small_minima) == 1024
    assert max(minima.values()) == max(small_minima.values()) == 140
    representatives = sorted([c for c in minima if encode(c) <= encode(tuple(-x % 4 for x in c))],
                             key=encode)
    column = {c: j for j, c in enumerate(representatives)}
    assert len(column) == 528 and representatives[-1] == (2, 2, 2, 2, 2)
    alpha = [a for degree in range(0, 9, 2) for a in exponents(5, degree)]
    assert len(alpha) == 791
    A = np.zeros((15, 791, 528), dtype=np.int64)
    contributing = []
    for vector, coset, norm in points:
        if coset not in column:
            continue
        assert (norm - minima[coset]) % 8 == 0
        degree = (norm - minima[coset]) // 8
        if degree > 14:
            continue
        j = column[coset]
        powers = [[pow(x, i, P) for i in range(9)] for x in vector]
        moments = np.fromiter((math.prod(powers[i][a[i]] for i in range(5)) % P
                               for a in alpha), dtype=np.int64)
        A[degree, :, j] = (A[degree, :, j] + moments) % P
        contributing.append((vector, j, degree))
    print('Independent lattice enumeration and jet moments verified.', flush=True)

    rank0, residual, Y, columns = unit_projection(A)
    assert rank0 == 504
    reduced = residual[1:]
    toeplitz_ranks = [to_flint(toeplitz(reduced, n)).rank() for n in range(1, 6)]
    assert toeplitz_ranks == [13, 33, 55, 77, 100]
    # Rank increments 13,20,22,22,23 prove 23 nonzero invariants; global
    # rank<=527 proves that the remaining invariant vanishes identically.
    assert toeplitz_ranks[-1] - toeplitz_ranks[-2] == 23
    theta_valuation = 23 * 6 - toeplitz_ranks[-1]
    assert theta_valuation == 38

    n, nr, nc = 14, reduced.shape[1], reduced.shape[2]
    T = toeplitz(reduced, n)
    normalization = np.zeros((n, n * nc), dtype=np.int64)
    free = columns[rank0:].index(527)
    for degree in range(n):
        normalization[degree, degree * nc + free] = 1
    equations = np.vstack((T, normalization))
    right = np.zeros((len(equations), 1), dtype=np.int64)
    right[len(T), 0] = 1
    augmented = to_flint(np.hstack((equations, right)))
    echelon, equation_rank = augmented.rref()
    assert equation_rank == 321
    solution = np.zeros(n * nc, dtype=np.int64)
    for i in range(equation_rank):
        pivot = next(j for j in range(echelon.ncols()) if echelon[i, j])
        assert pivot < n * nc
        solution[pivot] = int(echelon[i, n * nc])
    assert np.array_equal(equations @ solution % P, right[:, 0])
    kernel, nullity = to_flint(equations).nullspace()
    assert nullity == 15
    homogeneous_basis = from_flint(kernel)[:, :nullity]
    assert not np.any(equations @ homogeneous_basis % P)
    assert to_flint(homogeneous_basis).rank() == nullity
    # Crucial precision check: all truncated ghost solutions start at
    # degree 10. Thus degrees 0,...,9 are uniquely forced by these equations.
    assert all(kernel[i, j] == 0 for i in range(10 * nc) for j in range(nullity))
    coordinates = solution.reshape(n, nc)
    K = np.zeros((10, 528), dtype=np.int64)
    for degree in range(10):
        dependent = -sum(Y[j] @ coordinates[degree - j] for j in range(degree + 1)) % P
        K[degree, columns[:rank0]] = dependent
        K[degree, columns[rank0:]] = coordinates[degree]
    assert K[0, 527] == 1 and not np.any(K[1:, 527])
    print('Independent Toeplitz kernel solution and precision uniqueness verified.', flush=True)

    # Reconstruct the ternary polynomial by interpolation, not multinomials.
    triples = exponents(3, 10)
    nodes = [(a, b) for a in range(11) for b in range(11 - a)]
    evaluation = np.array([[pow(a, monomial[1], P) * pow(b, monomial[2], P) % P
                            for monomial in triples] for a, b in nodes], dtype=np.int64)
    evaluation_inverse = from_flint(to_flint(evaluation).inv())
    assert np.array_equal(evaluation_inverse @ evaluation % P, np.eye(66, dtype=np.int64))
    values = np.zeros((10, 66), dtype=np.int64)
    for vector, j, degree in contributing:
        if degree >= 10:
            continue
        directions = [sum(row[i] * vector[i] for i in range(5)) % P for row in PLANE]
        point_values = np.array([pow((directions[0] + a * directions[1] + b * directions[2]) % P, 10, P)
                                 for a, b in nodes], dtype=np.int64)
        values[degree:] = (values[degree:] + K[:10 - degree, j, None] * point_values) % P
    H = values @ evaluation_inverse.T % P
    assert np.array_equal(H @ evaluation.T % P, values)

    degree9, degree16, degree25 = exponents(3, 9), exponents(3, 16), exponents(3, 25)
    columns25 = {a: j for j, a in enumerate(degree25)}
    polynomials = [{a: H[:, j] for j, a in enumerate(triples)}]
    derivatives = []
    for variable in range(3):
        derivative = {}
        for exponent, coefficient in polynomials[0].items():
            if exponent[variable]:
                out = list(exponent)
                out[variable] -= 1
                derivative[tuple(out)] = coefficient * exponent[variable] % P
        derivatives.append(derivative)
    M = np.zeros((10, 459, 351), dtype=np.int64)
    for variable, derivative in enumerate(derivatives):
        for row, multiplier in enumerate(degree16):
            for exponent, coefficient in derivative.items():
                out = tuple(a + b for a, b in zip(multiplier, exponent))
                M[:, 153 * variable + row, columns25[out]] = coefficient
    digest = hashlib.sha256(M.astype('<i8').tobytes()).hexdigest()
    assert digest == '774a4e44ea268fcfc8269ffc7644ada614341453794c5f2500cf18483509db0e'
    rankM0, residualM, _, _ = unit_projection(M)
    assert rankM0 == 221
    smallerM = residualM[1:]
    rankM8 = to_flint(toeplitz(smallerM, 8)).rank()
    rankM9 = to_flint(toeplitz(smallerM, 9)).rank()
    assert (rankM8, rankM9) == (865, 995)
    assert rankM9 - rankM8 == 130
    macaulay_valuation = 130 * 10 - rankM9
    assert macaulay_valuation == 305
    print('Interpolated tangent form and independent Toeplitz full rank verified.', flush=True)

    result = {
        'prime': P,
        'enumeration': {'box': [-5, 5], 'norm_cutoff': 252, 'point_count': len(points),
                        'max_coset_minimum': max(minima.values()), 'small_box_maximum': max(small_minima.values())},
        'theta_constant_rank': rank0,
        'theta_reduced_Toeplitz_ranks_N1_to_N5': toeplitz_ranks,
        'theta_minor_valuation': theta_valuation,
        'normalized_kernel_linear_system': {'precision': n, 'shape': list(equations.shape),
                                            'rank': equation_rank, 'nullity': nullity,
                                            'all_ghost_solutions_zero_through_degree9': True},
        'tangent_reconstruction': '66-point triangular-grid interpolation over GF(101)',
        'Macaulay_constant_rank': rankM0,
        'Macaulay_reduced_Toeplitz_ranks': {'N8': rankM8, 'N9': rankM9},
        'Macaulay_full_rank': rankM0 + rankM9 - rankM8,
        'Macaulay_minor_valuation': macaulay_valuation,
        'Macaulay_matrix_sha256': digest,
        'elapsed_seconds': time.time() - started,
        'scope': 'Independent arithmetic verification; global rank<=527 and cofactor lifting remain mathematical premises.'
    }
    Path(__file__).with_suffix('.json').write_text(json.dumps(result, indent=2) + '\n')
    print(json.dumps(result, indent=2), flush=True)


if __name__ == '__main__':
    main()

